A Proof of Gluck's Conjecture

For a finite group $H$, let $\nu(H)$ denote the maximum order of a nilpotent subgroup of $H$. We prove that every finite solvable transitive permutation group $P$ on a finite set $\Omega$ has a subset $\Delta\subseteq\Omega$ such that $|P:P_\Delta|\ge\nu(P_\Delta)$. We also prove that if a finite solvable group $H$ acts faithfully and completely reducibly on a finite module $V$, then some $x\in V$ satisfies $|H:H_x|\ge\nu(H_x)$. Consequently, we settle Gluck's well-known conjecture, open since 1985: every finite solvable group $G$ satisfies $|G:\mathbf{F}(G)|\le b(G)^2$, where $\mathbf{F}(G)$ is the largest normal nilpotent subgroup of $G$ and $b(G)$ is the largest degree of an irreducible complex character of $G$.

==> anc/code/verify_permutation.g <==
# Chain-abundant subset orbits for small solvable permutation groups.
#
# For a subgroup S, nu(S) denotes the largest order of a nilpotent subgroup
# of S.  The first computation considers every solvable primitive group of
# degree at most 9 and every chain L normal in K normal in J.  The second
# considers every solvable transitive group of degree at most 15.

RequireEqual := function(description, found, expected)
    if found <> expected then
        Error(description, "\nexpected: ", expected, "\nfound: ", found);
    fi;
end;;

LargestNilpotentOrder := function(S)
    local largest, class, R;
    if IsNilpotentGroup(S) then
        return Size(S);
    fi;
    largest := 1;
    for class in ConjugacyClassesSubgroups(S) do
        R := Representative(class);
        if IsNilpotentGroup(R) then
            largest := Maximum(largest, Size(R));
        fi;
    od;
    return largest;
end;;

SomeMemberIsAbundantFor := function(orbit, L)
    local A, stabiliser, index;
    for A in orbit do
        stabiliser := Stabilizer(L, A, OnSets);
        index := Index(L, stabiliser);
        if index >= Size(stabiliser)
           or index >= LargestNilpotentOrder(stabiliser) then
            return true;
        fi;
    od;
    return false;
end;;

SectionAbundantOrbits := function(J, degree)
    local subsetOrbits, sections, K, L, orbit, sizes, number;
    subsetOrbits := Orbits(J, Combinations([1 .. degree]), OnSets);
    sections := [];
    for K in NormalSubgroups(J) do
        for L in NormalSubgroups(K) do
            if not L in sections then
                Add(sections, L);
            fi;
        od;
    od;

    sizes := [];
    number := 0;
    for orbit in subsetOrbits do
        if ForAll(sections, L -> SomeMemberIsAbundantFor(orbit, L)) then
            number := number + 1;
            AddSet(sizes, Length(orbit[1]));
        fi;
    od;
    return rec(number := number, sizes := sizes);
end;;

# The ratio |J:J_A|/nu(J_A) is constant on a J-orbit of subsets.  It is also
# unchanged on replacing A by its complement.  Thus one representative from
# each J-orbit on k-subsets, for 1 <= k <= degree/2, is sufficient.
HasAbundantSubset := function(J, degree)
    local size, orbit, A, stabiliser, index;
    for size in [1 .. QuoInt(degree, 2)] do
        for orbit in Orbits(J, Combinations([1 .. degree], size), OnSets) do
            A := orbit[1];
            stabiliser := Stabilizer(J, A, OnSets);
            index := Index(J, stabiliser);
            if index >= Size(stabiliser)
               or index >= LargestNilpotentOrder(stabiliser) then
                return true;
            fi;
        od;
    od;
    return false;
end;;

primitiveCount := 0;;
singletonExceptions := [];;

for degree in [2 .. 9] do
    for number in [1 .. NrPrimitiveGroups(degree)] do
        J := PrimitiveGroup(degree, number);
        if IsSolvableGroup(J) then
            primitiveCount := primitiveCount + 1;
            abundant := SectionAbundantOrbits(J, degree);

            if degree = 2 then
                RequireEqual("chain-abundant orbits for PrimitiveGroup(2,1)",
                             [abundant.number, abundant.sizes], [1, [1]]);
            else
                pointStabiliserNu := LargestNilpotentOrder(Stabilizer(J, 1));
                if pointStabiliserNu > degree then
                    Add(singletonExceptions, [degree, number]);
                    requiredSizes := [2, 3];
                else
                    requiredSizes := [1, 2];
                fi;
                if not IsSubset(abundant.sizes, requiredSizes) then
                    Error("Missing chain-abundant subset size for ",
                          "PrimitiveGroup(", degree, ",", number, "): ",
                          requiredSizes, " are required, whereas ",
                          abundant.sizes, " occur.");
                fi;
            fi;
        fi;
    od;
od;

RequireEqual("the number of solvable primitive groups of degrees 2 to 9",
             primitiveCount, 21);
RequireEqual("the degree-nine singleton exceptions",
             singletonExceptions, [[9, 5], [9, 7]]);

Print("All 21 solvable primitive groups of degrees 2 to 9 have the required ",
      "chain-abundant subset sizes.  The singleton exceptions are ",
      "PrimitiveGroup(9,5), (C3 x C3):QD16 = AGammaL(1,9), and ",
      "PrimitiveGroup(9,7), the affine group AGL(2,3).\n");

transitiveCount := 0;;
withoutAbundantSubset := [];;

for degree in [2 .. 15] do
    for number in [1 .. NrTransitiveGroups(degree)] do
        J := TransitiveGroup(degree, number);
        if IsSolvableGroup(J) then
            transitiveCount := transitiveCount + 1;
            if not HasAbundantSubset(J, degree) then
                Add(withoutAbundantSubset, [degree, number]);
            fi;
        fi;
    od;
od;

RequireEqual("the number of solvable transitive groups of degrees 2 to 15",
             transitiveCount, 501);
RequireEqual("solvable transitive groups without an abundant subset",
             withoutAbundantSubset, []);

Print("Each of the 501 solvable transitive groups of degrees 2 to 15 has an ",
      "abundant subset.\n");
QUIT_GAP(0);


==> anc/code/verify_permutation.magma <==
// Chain-abundant subset orbits for small soluble permutation groups.
//
// For a subgroup S, nu(S) is the largest order of a nilpotent subgroup of S.
// The first calculation considers every soluble primitive group of degree at
// most 9 and every chain L normal in K normal in J.  The second considers every
// soluble transitive group of degree at most 15.  The primitive and transitive
// groups are taken from Magma's complete databases.

procedure RequireEqual(description, found, expected)
    if found ne expected then
        error description cat "\nexpected: " cat Sprint(expected)
            cat "\nfound: " cat Sprint(found);
    end if;
end procedure;

LargestNilpotentOrder := function(S)
    if IsNilpotent(S) then
        return Order(S);
    end if;
    return Maximum([subgroupRecord`order
        : subgroupRecord in NilpotentSubgroups(S)]);
end function;

SomeMemberIsAbundantFor := function(orbit, L)
    for A in orbit do
        stabiliser := Stabiliser(L, A);
        orbitLength := Order(L) div Order(stabiliser);
        if orbitLength ge Order(stabiliser) then
            return true;
        end if;
        if orbitLength ge LargestNilpotentOrder(stabiliser) then
            return true;
        end if;
    end for;
    return false;
end function;

SectionAbundantOrbits := function(J, degree)
    pointSet := {1 .. degree};
    subsetAction := GSet(J, Subsets(pointSet));
    subsetOrbits := Orbits(J, subsetAction);

    sections := [];
    for normalRecordK in NormalSubgroups(J) do
        K := normalRecordK`subgroup;
        for normalRecordL in NormalSubgroups(K) do
            L := normalRecordL`subgroup;
            if L notin sections then
                Append(~sections, L);
            end if;
        end for;
    end for;

    number := 0;
    sizes := [];
    for orbit in subsetOrbits do
        if forall{L : L in sections |
            SomeMemberIsAbundantFor(orbit, L)} then
            number +:= 1;
            subsetSize := #Rep(orbit);
            if subsetSize notin sizes then
                Append(~sizes, subsetSize);
            end if;
        end if;
    end for;
    Sort(~sizes);
    return number, sizes;
end function;

// The ratio |J:J_A|/nu(J_A) is constant on a J-orbit of subsets and is
// unchanged on replacing A by its complement.  It is therefore enough to use
// one representative from each orbit on k-subsets with 1 <= k <= degree/2.
HasAbundantSubset := function(J, degree)
    pointSet := {1 .. degree};
    for subsetSize in [1 .. degree div 2] do
        subsetAction := GSet(J, Subsets(pointSet, subsetSize));
        for orbit in Orbits(J, subsetAction) do
            A := Rep(orbit);
            stabiliser := Stabiliser(J, A);
            orbitLength := Order(J) div Order(stabiliser);
            if orbitLength ge Order(stabiliser) then
                return true;
            end if;
            if orbitLength ge LargestNilpotentOrder(stabiliser) then
                return true;
            end if;
        end for;
    end for;
    return false;
end function;

primitiveCount := 0;
exceptionLabels := [];
exceptionGroups := [];

for degree in [2 .. 9] do
    for number in [1 .. NumberOfPrimitiveGroups(degree)] do
        J := PrimitiveGroup(degree, number);
        if IsSoluble(J) then
            primitiveCount +:= 1;
            numberAbundant, abundantSizes :=
                SectionAbundantOrbits(J, degree);

            if degree eq 2 then
                RequireEqual(
                    "chain-abundant orbits for the primitive group of degree 2",
                    <numberAbundant, abundantSizes>, <1, [1]>);
            else
                pointStabiliserNu :=
                    LargestNilpotentOrder(Stabiliser(J, 1));
                if pointStabiliserNu gt degree then
                    Append(~exceptionLabels, <degree, number>);
                    Append(~exceptionGroups, J);
                    requiredSizes := [2, 3];
                else
                    requiredSizes := [1, 2];
                end if;

                if not forall{size : size in requiredSizes |
                    size in abundantSizes} then
                    error "missing chain-abundant subset size for "
                        cat "PrimitiveGroup(" cat Sprint(degree) cat ","
                        cat Sprint(number) cat "): "
                        cat Sprint(requiredSizes) cat " are required, whereas "
                        cat Sprint(abundantSizes) cat " occur";
                end if;
            end if;
        end if;
    end for;
end for;

RequireEqual("the number of soluble primitive groups of degrees 2 to 9",
    primitiveCount, 21);
RequireEqual("the number of degree-nine singleton exceptions",
    #exceptionGroups, 2);

// GAP and Magma use different numbers for some primitive groups.  The two
// exceptions are therefore checked by isomorphism type, not by database label.
affineSemilinear, affineSemilinearPoints := AGammaL(1, 9);
affineGeneral, affineGeneralPoints := AGL(2, 3);
exceptionTypeCounts := [0, 0];
for J in exceptionGroups do
    if IsIsomorphic(J, affineSemilinear) then
        exceptionTypeCounts[1] +:= 1;
    elif IsIsomorphic(J, affineGeneral) then
        exceptionTypeCounts[2] +:= 1;
    else
        error "an unexpected primitive group has failed the singleton test";
    end if;
end for;
RequireEqual("the two singleton-exception isomorphism types",
    exceptionTypeCounts, [1, 1]);

printf "All 21 soluble primitive groups of degrees 2 to 9 have the required ";
print "chain-abundant subset sizes.";
printf "The singleton exceptions have Magma database labels %o and are ",
    exceptionLabels;
print "AGammaL(1,9) and AGL(2,3).";

transitiveCount := 0;
withoutAbundantSubset := [];

for degree in [2 .. 15] do
    for number in [1 .. NumberOfTransitiveGroups(degree)] do
        J := TransitiveGroup(degree, number);
        if IsSoluble(J) then
            transitiveCount +:= 1;
            if not HasAbundantSubset(J, degree) then
                Append(~withoutAbundantSubset, <degree, number>);
            end if;
        end if;
    end for;
end for;

RequireEqual("the number of soluble transitive groups of degrees 2 to 15",
    transitiveCount, 501);
RequireEqual("soluble transitive groups without an abundant subset",
    withoutAbundantSubset, []);

print "Each of the 501 soluble transitive groups of degrees 2 to 15 has an "
    cat "abundant subset.";
quit;


==> anc/code/verify_residual_actions.g <==
# Certificates for the 411 primitive residual linear actions.
#
# The data are grouped by residual row.  For each action they give matrix
# generators, an abundant vector, and either a source of a balanced pair or
# the indication that the cubic condition is to be checked.

if LoadPackage("irredsol") <> true then
    Error("The GAP package IrredSol is required.");
fi;

RequireEqual := function(description, found, expected)
    if found <> expected then
        Error(description, "\nexpected: ", expected, "\nfound: ", found);
    fi;
end;;

ReadRequiredFile := function(path)
    if not IsReadableFile(path) then
        Error("The required data file is missing or unreadable: ", path);
    fi;
    Read(path);
end;;

MatrixFromList := function(entries, q, d)
    local one, rows, i, j;
    RequireEqual("the number of entries in a stored matrix",
                 Length(entries), d ^ 2);
    if not ForAll(entries, entry -> IsInt(entry)
        and entry >= 0 and entry < q) then
        Error("A stored matrix entry is outside its prime field.");
    fi;
    one := One(GF(q));
    rows := [];
    for i in [0 .. d - 1] do
        Add(rows, List([1 .. d], j -> entries[i * d + j] * one));
    od;
    return ImmutableMatrix(GF(q), rows);
end;;

MatrixGroupFromLists := function(q, d, storedGenerators)
    local matrices;
    if Length(storedGenerators) = 0 then
        Error("A stored group has no generators.");
    fi;
    matrices := List(storedGenerators,
                     entries -> MatrixFromList(entries, q, d));
    return Group(matrices);
end;;

VectorFromList := function(entries, q, d)
    local one;
    RequireEqual("the number of entries in a stored vector",
                 Length(entries), d);
    if not ForAll(entries, entry -> IsInt(entry)
        and entry >= 0 and entry < q) then
        Error("A stored vector entry is outside its prime field.");
    fi;
    one := One(GF(q));
    return List(entries, entry -> entry * one);
end;;

LargestNilpotentOrder := function(K)
    local largest, class, R;
    if IsNilpotentGroup(K) then
        return Size(K);
    fi;
    largest := 1;
    for class in ConjugacyClassesSubgroups(K) do
        R := Representative(class);
        if IsNilpotentGroup(R) then
            largest := Maximum(largest, Size(R));
        fi;
    od;
    return largest;
end;;

# The orbit is grown only until it closes or contains more than cap vectors.
# In the latter case the returned lower bound proves the required inequality.
BoundedOrbitRight := function(J, v, cap)
    local generators, queue, seen, position, g, w;
    generators := GeneratorsOfGroup(J);
    queue := [v];
    seen := [v];
    position := 1;
    while position <= Length(queue) do
        for g in generators do
            w := queue[position] * g;
            if not w in seen then
                Add(queue, w);
                AddSet(seen, w);
                if Length(queue) > cap then
                    return rec(exceeded := true, size := Length(queue));
                fi;
            fi;
        od;
        position := position + 1;
    od;
    return rec(exceeded := false, size := Length(queue));
end;;

AbundanceCertificate := function(J, v)
    local order, orbit, index, stabiliserOrder, stabiliser, nu;
    order := Size(J);
    orbit := BoundedOrbitRight(J, v, RootInt(order) + 1);
    if orbit.exceeded then
        return rec(kind := "order-bound");
    fi;
    index := orbit.size;
    stabiliserOrder := order / index;
    if stabiliserOrder = 1 then
        return rec(kind := "regular");
    fi;
    if index >= stabiliserOrder then
        return rec(kind := "order-bound");
    fi;
    stabiliser := Stabilizer(J, v, OnRight);
    nu := LargestNilpotentOrder(stabiliser);
    if index >= nu then
        return rec(kind := "exact");
    fi;
    return fail;
end;;

NormalSections := function(J)
    local sections, K, L;
    sections := [];
    for K in NormalSubgroups(J) do
        for L in NormalSubgroups(K) do
            if not L in sections then
                Add(sections, L);
            fi;
        od;
    od;
    return sections;
end;;

IsChainAbundantOrbit := function(J, a)
    local orbit, L, isAbundantForL;
    orbit := Orbit(J, a, OnRight);
    for L in NormalSections(J) do
        isAbundantForL := function(v)
            local stabiliser;
            stabiliser := Stabilizer(L, v, OnRight);
            return Index(L, stabiliser) >=
                   LargestNilpotentOrder(stabiliser);
        end;
        if not ForAny(orbit, isAbundantForL) then
            return false;
        fi;
    od;
    return true;
end;;

RegularPairCertificate := function(J, a, b)
    local stabiliserA;
    if RepresentativeAction(J, a, b, OnRight) <> fail then
        return false;
    fi;
    stabiliserA := Stabilizer(J, a, OnRight);
    return Size(Stabilizer(stabiliserA, b, OnRight)) = 1;
end;;

TwoOrbitCertificate := function(J, a, b)
    return RepresentativeAction(J, a, b, OnRight) = fail
       and IsChainAbundantOrbit(J, a)
       and IsChainAbundantOrbit(J, b);
end;;

# This is the exact minimum of z_L n_L^3 over all L normal in K normal in J.
# Every nonzero vector is included.  The calculation is used only for the nine
# small actions carrying a cubic-condition certificate.
CubicConditionMinimum := function(J, q, d)
    local vectors, nonzeroOrbits, sections, L, orbit, v, stabiliser, ratio,
          largestRatio, value, minimum;
    vectors := Elements(GF(q) ^ d);
    nonzeroOrbits := Filtered(Orbits(J, vectors, OnRight),
                              orbit -> not IsZero(orbit[1]));
    RequireEqual("nonzero vector orbits for a cubic-condition group",
                 Length(nonzeroOrbits), 1);
    sections := NormalSections(J);
    minimum := infinity;
    for L in sections do
        largestRatio := 0;
        for orbit in nonzeroOrbits do
            for v in orbit do
                stabiliser := Stabilizer(L, v, OnRight);
                ratio := Index(L, stabiliser)
                         / LargestNilpotentOrder(stabiliser);
                largestRatio := Maximum(largestRatio, ratio);
            od;
        od;
        value := largestRatio ^ 3 / LargestNilpotentOrder(L);
        minimum := Minimum(minimum, value);
    od;
    return minimum;
end;;

MatrixHypothesesHold := function(G, q, d)
    return DimensionOfMatrixGroup(G) = d
       and ForAll(GeneratorsOfGroup(G),
                  matrix -> ForAll(Flat(matrix), x -> x in GF(q)))
       and IsSolvableGroup(G)
       and IsIrreducibleMatrixGroup(G, GF(q));
end;;

ReadRequiredFile("residual_action_data.g");

ExpectedRows := [
    ["1E+",  3, 16, 12],
    ["3",    2, 18, 40],
    ["9E+",  3,  8, 27],
    ["9E-",  3,  8, 71],
    ["10",   5,  8, 22],
    ["19E+", 3,  4, 14],
    ["19E-", 3,  4,  9],
    ["20",   5,  4, 22],
    ["21E+", 7,  4, 16],
    ["22",   3,  8, 74],
    ["23E+",11,  4,  4],
    ["24",  13,  4,  5],
    ["25",  17,  4,  4],
    ["28",   5,  8,  3],
    ["48",   2,  6,  7],
    ["49",   7,  3,  4],
    ["50",  13,  3,  2],
    ["51",   2, 12,  8],
    ["52",  19,  3,  1],
    ["53",   5,  6,  3],
    ["62",   3,  2,  2],
    ["63",   5,  2,  2],
    ["64",   7,  2,  2],
    ["65",   3,  4, 11],
    ["66",  11,  2,  2],
    ["67",  13,  2,  2],
    ["68",  17,  2,  3],
    ["69",  19,  2,  2],
    ["71",   5,  4, 16],
    ["72",   3,  6,  2],
    ["74",   7,  4,  7],
    ["75",   3,  8, 10],
    ["117",  3,  8,  2]
];;

RequireEqual("the number of residual rows", Length(ResidualActionData), 33);
RequireEqual("the row specification count", Length(ExpectedRows), 33);
RequireEqual("the number of residual actions",
             Sum(ResidualActionData, rowData -> Length(rowData.actions)),
             411);

WitnessCounts := rec(regular := 0, orderBound := 0, exact := 0);;
LocalCertificateCounts := rec(
    regularPair := 0,
    twoOrbits := 0,
    cubicCondition := 0);;
CubicCases := [];;
actionCount := 0;;

for rowNumber in [1 .. Length(ResidualActionData)] do
    rowData := ResidualActionData[rowNumber];
    expected := ExpectedRows[rowNumber];
    RequireEqual(Concatenation("the description of residual row ",
                               String(rowNumber)),
                 [rowData.row, rowData.q, rowData.d,
                  Length(rowData.actions)],
                 expected);

    for actionNumber in [1 .. Length(rowData.actions)] do
        action := rowData.actions[actionNumber];
        G := MatrixGroupFromLists(rowData.q, rowData.d, action.generators);
        description := Concatenation("row ", rowData.row, ", action ",
                                     String(actionNumber));
        actionCount := actionCount + 1;

        RequireEqual(Concatenation("matrix hypotheses for ", description),
                     MatrixHypothesesHold(G, rowData.q, rowData.d), true);
        RequireEqual(Concatenation("linear primitivity for ", description),
                     IsPrimitiveMatrixGroup(G, GF(rowData.q)), true);

        if rowData.row = "62" and actionNumber = 2 then
            row62Action2 := G;
        fi;

        abundantVector := VectorFromList(action.abundant,
                                         rowData.q, rowData.d);
        abundance := AbundanceCertificate(G, abundantVector);
        if abundance = fail then
            Error("The stated abundant vector fails for ", description, ".");
        fi;
        if abundance.kind = "regular" then
            WitnessCounts.regular := WitnessCounts.regular + 1;
        elif abundance.kind = "order-bound" then
            WitnessCounts.orderBound := WitnessCounts.orderBound + 1;
        elif abundance.kind = "exact" then
            WitnessCounts.exact := WitnessCounts.exact + 1;
        else
            Error("An unknown abundance certificate occurs in ",
                  description, ".");
        fi;

        if action.balance = "regular-pair" then
            first := VectorFromList(action.first, rowData.q, rowData.d);
            second := VectorFromList(action.second, rowData.q, rowData.d);
            RequireEqual(Concatenation("regular pair for ", description),
                         RegularPairCertificate(G, first, second), true);
            LocalCertificateCounts.regularPair :=
                LocalCertificateCounts.regularPair + 1;
        elif action.balance = "two-orbits" then
            first := VectorFromList(action.first, rowData.q, rowData.d);
            second := VectorFromList(action.second, rowData.q, rowData.d);
            RequireEqual(Concatenation("two chain-abundant orbits for ",
                                       description),
                         TwoOrbitCertificate(G, first, second), true);
            LocalCertificateCounts.twoOrbits :=
                LocalCertificateCounts.twoOrbits + 1;
        elif action.balance = "cubic-condition" then
            Add(CubicCases,
                [rowData.row, actionNumber, rowData.q,
                 rowData.d, Size(G)]);
            profileMinimum := CubicConditionMinimum(
                G, rowData.q, rowData.d);
            if profileMinimum < 1 then
                Error("The cubic-condition inequality fails for ",
                      description, ": the minimum is ",
                      profileMinimum, ".");
            fi;
            LocalCertificateCounts.cubicCondition :=
                LocalCertificateCounts.cubicCondition + 1;
        else
            Error("An unknown local certificate occurs in ",
                  description, ".");
        fi;
    od;
    Print("Row ", rowData.row, ": ", Length(rowData.actions),
          " primitive actions.\n");
od;

RequireEqual("the residual-action count", actionCount, 411);
RequireEqual("actions requiring the cubic condition",
    CubicCases,
    [["19E-", 2, 3, 4, 640],
     ["19E-", 5, 3, 4, 320],
     ["19E-", 6, 3, 4, 160],
     ["62", 1, 3, 2, 48],
     ["62", 2, 3, 2, 24],
     ["63", 1, 5, 2, 96],
     ["63", 2, 5, 2, 48],
     ["64", 1, 7, 2, 144],
     ["66", 1, 11, 2, 240]]);
RequireEqual("row 62 action 2 is isomorphic to SL(2,3)",
             IsomorphismGroups(row62Action2, SL(2, 3)) <> fail, true);
RequireEqual("regular abundance certificates",
             WitnessCounts.regular, 0);
RequireEqual("order-bound abundance certificates",
             WitnessCounts.orderBound, 401);
RequireEqual("exact abundance certificates",
             WitnessCounts.exact, 10);
RequireEqual("regular-pair certificates",
             LocalCertificateCounts.regularPair, 394);
RequireEqual("two-orbit certificates",
             LocalCertificateCounts.twoOrbits, 8);
RequireEqual("balanced-pair certificates",
             LocalCertificateCounts.regularPair
             + LocalCertificateCounts.twoOrbits, 402);
RequireEqual("cubic-condition certificates",
             LocalCertificateCounts.cubicCondition, 9);

Print("All 411 residual actions are linearly primitive.\n");
Print("Every one has an abundant vector.\n");
Print("Balanced-pair certificates: 402 (394 from a regular pair and 8 from\n");
Print("two distinct chain-abundant orbits).\n");
Print("The remaining 9 satisfy the cubic condition.\n");
QUIT_GAP(0);


==> anc/code/verify_residual_actions.magma <==
// Certificates for the 411 primitive residual linear actions.
//
// The data are grouped by residual row.  For each action they give matrix
// generators, an abundant vector, and either a source of a balanced pair or
// the indication that the cubic condition is to be checked.

procedure RequireEqual(description, found, expected)
    if found ne expected then
        error description cat "\nexpected: " cat Sprint(expected)
            cat "\nfound: " cat Sprint(found);
    end if;
end procedure;

MatrixGroupInAmbient := function(ambient, storedGenerators)
    field := CoefficientRing(ambient);
    q := #field;
    d := Degree(ambient);
    matrices := [];
    for entries in storedGenerators do
        if #entries ne d^2 then
            error "a stored matrix has the wrong number of entries";
        end if;
        if not forall{entry : entry in entries |
                entry ge 0 and entry lt q} then
            error "a stored matrix entry is outside its prime field";
        end if;
        Append(~matrices, ambient ! Matrix(field, d, d, entries));
    end for;
    if #matrices eq 0 then
        error "a stored group has no generators";
    end if;
    return sub<ambient | matrices>;
end function;

MatrixGroupFromLists := function(q, d, storedGenerators)
    return MatrixGroupInAmbient(GL(d, GF(q)), storedGenerators);
end function;

VectorFromList := function(G, entries)
    if #entries ne Degree(G) then
        error "a stored vector has the wrong number of entries";
    end if;
    return RSpace(G) ! entries;
end function;

LargestNilpotentOrder := function(K)
    if IsNilpotent(K) then
        return Order(K);
    end if;
    return Maximum([subgroupRecord`order
        : subgroupRecord in Subgroups(K : IsNilpotent := true)]);
end function;

// The orbit is constructed only when its length is at most
// floor(sqrt(|J|))+1.  A longer orbit already proves the required inequality.
AbundanceCertificate := function(J, v)
    groupOrder := Order(J);
    isSmall, orbit := OrbitBounded(J, v, Isqrt(groupOrder) + 1);
    if not isSmall then
        return true, "order-bound";
    end if;

    orbitLength := #orbit;
    stabiliserOrder := groupOrder div orbitLength;
    if stabiliserOrder eq 1 then
        return true, "regular";
    end if;
    if orbitLength ge stabiliserOrder then
        return true, "order-bound";
    end if;

    stabiliser := Stabilizer(J, v);
    if orbitLength ge LargestNilpotentOrder(stabiliser) then
        return true, "exact";
    end if;
    return false, "";
end function;

NormalSections := function(J)
    sections := [];
    for normalRecordK in NormalSubgroups(J) do
        K := normalRecordK`subgroup;
        for normalRecordL in NormalSubgroups(K) do
            L := normalRecordL`subgroup;
            if L notin sections then
                Append(~sections, L);
            end if;
        end for;
    end for;
    return sections;
end function;

IsChainAbundantOrbit := function(J, a)
    orbit := Orbit(J, a);
    for L in NormalSections(J) do
        found := false;
        for v in orbit do
            stabiliser := Stabilizer(L, v);
            if Index(L, stabiliser) ge
                    LargestNilpotentOrder(stabiliser) then
                found := true;
                break;
            end if;
        end for;
        if not found then
            return false;
        end if;
    end for;
    return true;
end function;

VectorsLieInDifferentOrbits := function(J, a, b)
    // Vectors in one orbit have stabilisers of the same order.  Usually this
    // decides the question without constructing a large orbit.
    if Order(Stabilizer(J, a)) ne Order(Stabilizer(J, b)) then
        return true;
    end if;
    return b notin Orbit(J, a);
end function;

RegularPairCertificate := function(J, a, b)
    stabiliserA := Stabilizer(J, a);
    if Order(stabiliserA) eq Order(Stabilizer(J, b))
            and b in Orbit(J, a) then
        return false;
    end if;
    return Order(Stabilizer(stabiliserA, b)) eq 1;
end function;

TwoOrbitCertificate := function(J, a, b)
    return VectorsLieInDifferentOrbits(J, a, b)
        and IsChainAbundantOrbit(J, a)
        and IsChainAbundantOrbit(J, b);
end function;

// This is the exact minimum of z_L n_L^3 over L normal in K normal in J.
// It is required only for the nine small actions carrying this certificate.
CubicConditionMinimum := function(J)
    nonzeroOrbits := [orbit : orbit in Orbits(J) |
        not IsZero(Rep(orbit))];
    RequireEqual("nonzero vector orbits for a cubic-condition group",
        #nonzeroOrbits, 1);

    firstValue := true;
    minimum := Rationals() ! 0;
    for L in NormalSections(J) do
        largestRatio := Rationals() ! 0;
        for orbit in nonzeroOrbits do
            for v in orbit do
                stabiliser := Stabilizer(L, v);
                ratio := (Rationals() ! Index(L, stabiliser))
                    / LargestNilpotentOrder(stabiliser);
                if ratio gt largestRatio then
                    largestRatio := ratio;
                end if;
            end for;
        end for;
        value := largestRatio^3 / LargestNilpotentOrder(L);
        if firstValue or value lt minimum then
            minimum := value;
            firstValue := false;
        end if;
    end for;
    return minimum;
end function;

MatrixHypothesesHold := function(G, q, d)
    return Degree(G) eq d
        and #CoefficientRing(G) eq q
        and IsSoluble(G)
        and IsIrreducible(G);
end function;

// Magma's general matrix-group test may return "unknown".  In that event the
// following calculation is exact.  If an irreducible linear group is
// imprimitive, it has a block system whose block stabiliser is maximal.  It
// is therefore enough to examine maximal subgroups M for which |G:M| divides
// the degree.  An M-invariant subspace is a block precisely when its G-orbit
// has |G:M| members and their sum is the whole natural module.
IsLinearlyPrimitive := function(G)
    answer := IsPrimitive(G);
    if Type(answer) eq BoolElt then
        return answer;
    end if;

    d := Degree(G);
    for maximalRecord in MaximalSubgroups(G) do
        M := maximalRecord`subgroup;
        numberOfBlocks := Index(G, M);
        if numberOfBlocks gt 1 and d mod numberOfBlocks eq 0 then
            blockDimension := d div numberOfBlocks;
            restrictedModule := GModule(M);
            for submodule in Submodules(restrictedModule) do
                if Dimension(submodule) eq blockDimension then
                    block := RowSpace(Matrix(
                        Morphism(submodule, restrictedModule)));
                    blockOrbit := Orbit(G, block);
                    if #blockOrbit eq numberOfBlocks
                            and Dimension(&+blockOrbit) eq d then
                        return false;
                    end if;
                end if;
            end for;
        end if;
    end for;
    return true;
end function;

residualRows := eval Read("residual_action_data.m");
expectedRows := [
    <"1E+",  3, 16, 12>,
    <"3",    2, 18, 40>,
    <"9E+",  3,  8, 27>,
    <"9E-",  3,  8, 71>,
    <"10",   5,  8, 22>,
    <"19E+", 3,  4, 14>,
    <"19E-", 3,  4,  9>,
    <"20",   5,  4, 22>,
    <"21E+", 7,  4, 16>,
    <"22",   3,  8, 74>,
    <"23E+",11,  4,  4>,
    <"24",  13,  4,  5>,
    <"25",  17,  4,  4>,
    <"28",   5,  8,  3>,
    <"48",   2,  6,  7>,
    <"49",   7,  3,  4>,
    <"50",  13,  3,  2>,
    <"51",   2, 12,  8>,
    <"52",  19,  3,  1>,
    <"53",   5,  6,  3>,
    <"62",   3,  2,  2>,
    <"63",   5,  2,  2>,
    <"64",   7,  2,  2>,
    <"65",   3,  4, 11>,
    <"66",  11,  2,  2>,
    <"67",  13,  2,  2>,
    <"68",  17,  2,  3>,
    <"69",  19,  2,  2>,
    <"71",   5,  4, 16>,
    <"72",   3,  6,  2>,
    <"74",   7,  4,  7>,
    <"75",   3,  8, 10>,
    <"117",  3,  8,  2>
];

RequireEqual("the number of residual rows", #residualRows, 33);
RequireEqual("the row specification count", #expectedRows, 33);
RequireEqual("the number of residual actions",
    &+[#row[4] : row in residualRows], 411);

regularCount := 0;
orderBoundCount := 0;
exactCount := 0;
regularPairCount := 0;
twoOrbitCount := 0;
cubicConditionCount := 0;
cubicCases := [];
actionCount := 0;

for rowNumber in [1 .. #residualRows] do
    rowData := residualRows[rowNumber];
    expected := expectedRows[rowNumber];
    row := rowData[1];
    q := rowData[2];
    d := rowData[3];
    actions := rowData[4];

    RequireEqual("the description of residual row " cat Sprint(rowNumber),
        <row, q, d, #actions>, expected);

    for actionNumber in [1 .. #actions] do
        action := actions[actionNumber];
        G := MatrixGroupFromLists(q, d, action[1]);
        description := "row " cat row cat ", action "
            cat Sprint(actionNumber);
        actionCount +:= 1;

        RequireEqual("matrix hypotheses for " cat description,
            MatrixHypothesesHold(G, q, d), true);
        RequireEqual("linear primitivity for " cat description,
            IsLinearlyPrimitive(G), true);

        if row eq "62" and actionNumber eq 2 then
            row62Action2 := G;
        end if;

        abundantVector := VectorFromList(G, action[2]);
        abundant, kind := AbundanceCertificate(G, abundantVector);
        RequireEqual("the stated abundant vector for " cat description,
            abundant, true);
        if kind eq "regular" then
            regularCount +:= 1;
        elif kind eq "order-bound" then
            orderBoundCount +:= 1;
        elif kind eq "exact" then
            exactCount +:= 1;
        else
            error "an unknown abundance certificate occurs in "
                cat description;
        end if;

        balance := action[3];
        if balance eq "regular-pair" then
            first := VectorFromList(G, action[4]);
            second := VectorFromList(G, action[5]);
            RequireEqual("regular pair for " cat description,
                RegularPairCertificate(G, first, second), true);
            regularPairCount +:= 1;
        elif balance eq "two-orbits" then
            first := VectorFromList(G, action[4]);
            second := VectorFromList(G, action[5]);
            RequireEqual("two chain-abundant orbits for " cat description,
                TwoOrbitCertificate(G, first, second), true);
            twoOrbitCount +:= 1;
        elif balance eq "cubic-condition" then
            Append(~cubicCases,
                <row, actionNumber, q, d, Order(G)>);
            profileMinimum := CubicConditionMinimum(G);
            if profileMinimum lt 1 then
                error "the cubic-condition inequality fails for "
                    cat description cat ": the minimum is "
                    cat Sprint(profileMinimum);
            end if;
            cubicConditionCount +:= 1;
        else
            error "an unknown local certificate occurs in " cat description;
        end if;
    end for;
    printf "Row %o: %o primitive actions.\n", row, #actions;
end for;

RequireEqual("the residual-action count", actionCount, 411);
RequireEqual("actions requiring the cubic condition", cubicCases,
    [<"19E-", 2, 3, 4, 640>,
     <"19E-", 5, 3, 4, 320>,
     <"19E-", 6, 3, 4, 160>,
     <"62", 1, 3, 2, 48>,
     <"62", 2, 3, 2, 24>,
     <"63", 1, 5, 2, 96>,
     <"63", 2, 5, 2, 48>,
     <"64", 1, 7, 2, 144>,
     <"66", 1, 11, 2, 240>]);
RequireEqual("row 62 action 2 is isomorphic to SL(2,3)",
    IsIsomorphic(row62Action2, SL(2, 3)), true);
RequireEqual("regular abundance certificates", regularCount, 0);
RequireEqual("order-bound abundance certificates", orderBoundCount, 401);
RequireEqual("exact abundance certificates", exactCount, 10);
RequireEqual("regular-pair certificates", regularPairCount, 394);
RequireEqual("two-orbit certificates", twoOrbitCount, 8);
RequireEqual("balanced-pair certificates",
    regularPairCount + twoOrbitCount, 402);
RequireEqual("cubic-condition certificates", cubicConditionCount, 9);

print "All 411 residual actions are linearly primitive and have an abundant "
    cat "vector.  Of these, 402 have a balanced-pair certificate: 394 from "
    cat "a regular pair and 8 from two distinct chain-abundant orbits.  The "
    cat "remaining 9 satisfy the cubic condition.";
quit;


==> anc/code/verify_semilinear.g <==
# The six exceptional one-dimensional semilinear groups.
#
# For K acting on V, n_reg(K,V^2) is the number of regular K-orbits on V x V.
# The calculation finds this number by a complete orbit decomposition.  It also
# enumerates every subgroup class of GammaL(1,q) for each exceptional q and
# verifies that every proper faithful irreducible primitive solvable subgroup
# has at least five regular orbits on V x V.

if LoadPackage("irredsol") <> true then
    Error("The GAP package IrredSol is required.");
fi;

RequireEqual := function(description, found, expected)
    if found <> expected then
        Error(description, "\nexpected: ", expected, "\nfound: ", found);
    fi;
end;;

GammaL1 := function(q)
    local p, F, basis, w, singer, frobenius;
    p := Factors(q)[1];
    F := GF(q);
    basis := Basis(F);
    w := Z(q);
    singer := List(BasisVectors(basis),
                   b -> Coefficients(basis, w * b));
    frobenius := List(BasisVectors(basis),
                      b -> Coefficients(basis, b ^ p));
    return Group(singer, frobenius);
end;;

NumberRegularPairOrbits := function(K)
    local V, action, orbits;
    V := FieldOfMatrixGroup(K) ^ DimensionOfMatrixGroup(K);
    action := function(pair, g)
        return [pair[1] * g, pair[2] * g];
    end;
    orbits := Orbits(K, Cartesian(Elements(V), Elements(V)), action);
    return Number(orbits, orbit -> Length(orbit) = Size(K));
end;;

SemilinearCases := [
    rec(q := 2,  numberRegularPairOrbits := 4, classes := 1, proper := 0),
    rec(q := 3,  numberRegularPairOrbits := 4, classes := 2, proper := 1),
    rec(q := 4,  numberRegularPairOrbits := 1, classes := 2, proper := 1),
    rec(q := 8,  numberRegularPairOrbits := 2, classes := 2, proper := 1),
    rec(q := 9,  numberRegularPairOrbits := 3, classes := 3, proper := 2),
    rec(q := 16, numberRegularPairOrbits := 3, classes := 6, proper := 5)
];;

for specification in SemilinearCases do
    G := GammaL1(specification.q);
    primeField := GF(Factors(specification.q)[1]);
    qualifyingClasses := 0;
    properClasses := 0;
    fullValue := fail;
    smallProperValues := [];

    for class in ConjugacyClassesSubgroups(G) do
        K := Representative(class);
        if IsSolvableGroup(K)
           and IsIrreducibleMatrixGroup(K, primeField)
           and IsPrimitiveMatrixGroup(K, primeField) then
            qualifyingClasses := qualifyingClasses + 1;
            value := NumberRegularPairOrbits(K);
            if Size(K) = Size(G) then
                fullValue := value;
            else
                properClasses := properClasses + 1;
                if value < 5 then
                    Add(smallProperValues,
                        rec(order := Size(K), numberOfOrbits := value));
                fi;
            fi;
        fi;
    od;

    RequireEqual(Concatenation("qualifying subgroup classes for q = ",
                               String(specification.q)),
                 qualifyingClasses, specification.classes);
    RequireEqual(Concatenation("proper qualifying subgroup classes for q = ",
                               String(specification.q)),
                 properClasses, specification.proper);
    RequireEqual(Concatenation("regular orbits on V x V for GammaL(1,",
                               String(specification.q), ")"),
                 fullValue, specification.numberRegularPairOrbits);
    RequireEqual(Concatenation("proper classes with fewer than five regular ",
                               "orbits on V x V for q = ",
                               String(specification.q)),
                 smallProperValues, []);

    Print("q = ", specification.q, ": ", qualifyingClasses,
          " qualifying subgroup classes, ", properClasses,
          " proper; the number of regular orbits on V x V for GammaL(1,q) ",
          "is ", fullValue, ", and every proper qualifying class has at ",
          "least 5 such orbits.\n");
od;

Print("For q = 2, 3, 4, 8, 9 and 16 the numbers of regular orbits on ",
      "V x V for GammaL(1,q) are 4, 4, 1, 2, 3 and 3, respectively; ",
      "every proper qualifying subgroup class has at least 5 such orbits.\n");
QUIT_GAP(0);


==> anc/code/verify_semilinear.magma <==
// The six exceptional one-dimensional semilinear groups.
//
// For K acting on V, the number considered here is the number of regular
// K-orbits on V x V.  The programme examines every pair and uses its exact
// stabiliser.  It also enumerates every conjugacy class of subgroups of
// GammaL(1,q).  Thus every proper faithful irreducible primitive soluble
// subgroup is included in the comparison.

procedure RequireEqual(description, found, expected)
    if found ne expected then
        error description cat "\nexpected: " cat Sprint(expected)
            cat "\nfound: " cat Sprint(found);
    end if;
end procedure;

GammaL1 := function(q)
    F := GF(q);
    primeField := PrimeField(F);
    V, coordinates := VectorSpace(F, primeField);
    dimension := Dimension(V);
    primitiveElement := PrimitiveElement(F);
    p := Characteristic(F);
    matrixRing := MatrixRing(primeField, dimension);

    multiplicationEntries := &cat[
        Eltseq(coordinates(((V.i) @@ coordinates) * primitiveElement))
        : i in [1 .. dimension]
    ];
    frobeniusEntries := &cat[
        Eltseq(coordinates(((V.i) @@ coordinates) ^ p))
        : i in [1 .. dimension]
    ];

    multiplicationMatrix := matrixRing ! multiplicationEntries;
    frobeniusMatrix := matrixRing ! frobeniusEntries;

    for x in F do
        vector := coordinates(x);
        RequireEqual("multiplication by a primitive element",
            vector * multiplicationMatrix,
            coordinates(x * primitiveElement));
        RequireEqual("the Frobenius automorphism",
            vector * frobeniusMatrix, coordinates(x ^ p));
    end for;

    G := MatrixGroup<dimension, primeField |
        multiplicationMatrix, frobeniusMatrix>;

    RequireEqual("the order of GammaL(1," cat Sprint(q) cat ")",
        Order(G), (q - 1) * dimension);
    return G;
end function;

// This function is used only after irreducibility has been established.  If
// an irreducible group of degree d is imprimitive, a block of dimension r has
// an orbit of length d/r, and the spaces in that orbit have direct sum equal
// to the natural module.  Conversely, any orbit with these two properties is
// a system of imprimitivity.  OrbitsOfSpaces lists every orbit on subspaces,
// so the test is exhaustive.
IsLinearlyPrimitive := function(K)
    d := Degree(K);
    if d eq 1 then
        return true;
    end if;

    for blockDimension in [1 .. d div 2] do
        if d mod blockDimension eq 0 then
            numberOfBlocks := d div blockDimension;
            for spaceOrbit in OrbitsOfSpaces(K, blockDimension) do
                if spaceOrbit[1] eq numberOfBlocks then
                    orbit := Orbit(K, spaceOrbit[2]);
                    if #orbit ne numberOfBlocks then
                        error "inconsistent subspace-orbit length";
                    end if;

                    sumOfSpaces := spaceOrbit[2];
                    for U in orbit do
                        sumOfSpaces := sumOfSpaces + U;
                    end for;
                    if Dimension(sumOfSpaces) eq d then
                        return false;
                    end if;
                end if;
            end for;
        end if;
    end for;
    return true;
end function;

NumberRegularPairOrbits := function(K)
    V := RSpace(K);
    regularPoints := 0;
    for v in V do
        for w in V do
            if Order(Stabilizer(K, <v, w>)) eq 1 then
                regularPoints +:= 1;
            end if;
        end for;
    end for;

    if regularPoints mod Order(K) ne 0 then
        error "the number of regular points is not divisible by the group order";
    end if;
    return regularPoints div Order(K);
end function;

SemilinearCase := recformat<
    q,
    numberRegularPairOrbits,
    qualifyingClasses,
    properClasses>;

cases := [
    rec<SemilinearCase |
        q := 2, numberRegularPairOrbits := 4,
        qualifyingClasses := 1, properClasses := 0>,
    rec<SemilinearCase |
        q := 3, numberRegularPairOrbits := 4,
        qualifyingClasses := 2, properClasses := 1>,
    rec<SemilinearCase |
        q := 4, numberRegularPairOrbits := 1,
        qualifyingClasses := 2, properClasses := 1>,
    rec<SemilinearCase |
        q := 8, numberRegularPairOrbits := 2,
        qualifyingClasses := 2, properClasses := 1>,
    rec<SemilinearCase |
        q := 9, numberRegularPairOrbits := 3,
        qualifyingClasses := 3, properClasses := 2>,
    rec<SemilinearCase |
        q := 16, numberRegularPairOrbits := 3,
        qualifyingClasses := 6, properClasses := 5>
];

for specification in cases do
    G := GammaL1(specification`q);
    qualifyingClassCount := 0;
    properClassCount := 0;
    fullGroupValue := -1;
    smallProperValues := [];

    for subgroupRecord in Subgroups(G) do
        K := subgroupRecord`subgroup;
        if IsSoluble(K) and IsIrreducible(K) then
            primitive := IsLinearlyPrimitive(K);

            if primitive then
                qualifyingClassCount +:= 1;
                value := NumberRegularPairOrbits(K);
                if Order(K) eq Order(G) then
                    fullGroupValue := value;
                else
                    properClassCount +:= 1;
                    if value lt 5 then
                        Append(~smallProperValues, <Order(K), value>);
                    end if;
                end if;
            end if;
        end if;
    end for;

    qText := Sprint(specification`q);
    RequireEqual("qualifying subgroup classes for q = " cat qText,
        qualifyingClassCount, specification`qualifyingClasses);
    RequireEqual("proper qualifying subgroup classes for q = " cat qText,
        properClassCount, specification`properClasses);
    RequireEqual("regular orbits on V x V for GammaL(1," cat qText cat ")",
        fullGroupValue, specification`numberRegularPairOrbits);
    RequireEqual(
        "proper classes with fewer than five regular orbits on V x V for q = "
            cat qText,
        smallProperValues, []);

    printf "q = %o: %o qualifying subgroup classes, %o proper; ",
        specification`q, qualifyingClassCount, properClassCount;
    printf "GammaL(1,q) has %o regular orbits on V x V, and every ",
        fullGroupValue;
    print "proper qualifying class has at least 5 such orbits.";
end for;

print "For q = 2, 3, 4, 8, 9 and 16 the numbers of regular orbits on "
    cat "V x V for GammaL(1,q) are 4, 4, 1, 2, 3 and 3, respectively; "
    cat "every proper qualifying subgroup class has at least 5 such orbits.";
quit;


==> anc/code/verify_semilinear_threshold.g <==
# One-dimensional semilinear subgroups below 2^18.
#
# Let q=p^d be a proper prime power and put n=q-1.  On writing every nonzero
# element of GF(q) as zeta^t, the group GammaL(1,q) has the presentation
#
#     <s,f | s^n=f^d=1, s^f=s^p>,
#
# where s sends t to t+1 and f sends t to pt modulo n.  Every subgroup L has
# a unique description
#
#     L=<s^u, f^r s^j>,
#
# in which u divides n, r divides d, 0<=j<u, c=d/r, and
#
#     u divides j(1+p^r+...+p^((c-1)r)).                    (1)
#
# To see this, <s^u> is L intersect <s>, and <f^r<s>> is the image of L in
# the cyclic quotient by <s>.  A lift of f^r is unique modulo <s^u>, giving j
# modulo u.  Its c-th power is
#
#     (f^r s^j)^c=s^(j(1+p^r+...+p^((c-1)r))),
#
# so (1) is necessary.  Conversely, (1) makes the displayed generators a
# subgroup with the stated intersection and quotient.  Its order is (n/u)c.
#
# The <s^u>-orbits on the exponents are the residue classes modulo u and have
# length n/u.  The second generator permutes these classes by
#
#     t -> p^r t+j  (mod u).
#
# Hence the largest L-orbit has length n/u times the largest cycle of this
# affine permutation.  Its c-th power is the identity.  For k dividing c, its
# k-th power fixes t precisely when
#
#     (p^(rk)-1)t = -j(1+p^r+...+p^((k-1)r))  (mod u).      (2)
#
# The number of solutions of (2) is either zero or gcd(p^(rk)-1,u).
# Subtracting the points of smaller least period determines every cycle length
# exactly, without constructing field vectors or their orbits.
#
# Every point stabiliser in GammaL(1,q) is cyclic.  Thus, if m_L is the largest
# L-orbit length, then
#
#     n_L=m_L^2/|L|.
#
# Put tau_L=n_L^3.  Since nu(L)<=|L|, tau_L>|L| proves
# tau_L/nu(L)>1 immediately.  If tau_L=|L|, equality holds exactly when L is
# nilpotent.  Only when tau_L<|L| is nu(L) computed from the subgroup lattice
# of L.  This occurs for three small groups.

RequireEqual := function(description, found, expected)
    if found<>expected then
        Error(description, "\nexpected: ", expected, "\nfound: ", found);
    fi;
end;;

LargestNilpotentOrder := function(L)
    local largest, class, T;
    if IsNilpotentGroup(L) then
        return Size(L);
    fi;
    largest := 1;
    for class in ConjugacyClassesSubgroups(L) do
        T := Representative(class);
        if IsNilpotentGroup(T) then
            largest := Maximum(largest, Size(T));
        fi;
    od;
    return largest;
end;;

GeometricSum := function(a, k)
    return QuoInt(a^k-1, a-1);
end;;

# Return the largest cycle length of t -> at+j on the residues modulo u,
# under the assumption that its c-th power is the identity.
LargestAffineCycle := function(u, a, j, c)
    local divisors, leastPeriodCounts, k, common, fixed, exact, position,
          smaller, largest;
    divisors := DivisorsInt(c);
    leastPeriodCounts := [];
    largest := 0;
    for k in divisors do
        common := GcdInt(a^k-1, u);
        if (j*GeometricSum(a, k)) mod common=0 then
            fixed := common;
        else
            fixed := 0;
        fi;
        exact := fixed;
        for position in [1..Length(leastPeriodCounts)] do
            smaller := divisors[position];
            if k mod smaller=0 then
                exact := exact-leastPeriodCounts[position];
            fi;
        od;
        if exact<0 or exact mod k<>0 then
            Error("The least-period count is inconsistent for u = ", u,
                  ", a = ", a, ", j = ", j, ", c = ", c, ".");
        fi;
        Add(leastPeriodCounts, exact);
        if exact>0 then
            largest := k;
        fi;
    od;
    RequireEqual("the affine cycles account for every residue",
                 Sum(leastPeriodCounts), u);
    if largest=0 then
        Error("No affine cycle was found.");
    fi;
    return largest;
end;;

# For fixed u and r, let T=1+p^r+...+p^((c-1)r) and g=gcd(u,T).
# The solutions of (1) are j=k(u/g), with k modulo g.  Conjugation by s and f
# sends k respectively to
#
#     k+(1-p^r)/(u/g)   and   pk  (mod g).
#
# Their orbits are therefore precisely the GammaL(1,q)-conjugacy classes of
# subgroups having these fixed values of u and r.
JParameterData := function(q, u, r)
    local p, d, c, a, sum, g, step, delta, seen, representatives, k,
          orbit, cursor, next, image;
    p := Factors(q)[1];
    d := LogInt(q, p);
    c := QuoInt(d, r);
    a := p^r;
    sum := GeometricSum(a, c);
    g := GcdInt(u, sum);
    step := QuoInt(u, g);
    if (1-a) mod step<>0 then
        Error("The conjugation translation is not a valid j-parameter.");
    fi;
    delta := QuoInt(1-a, step) mod g;

    seen := BlistList([1..g], []);
    representatives := [];
    for k in [0..g-1] do
        if not seen[k+1] then
            Add(representatives, k);
            orbit := [k];
            seen[k+1] := true;
            cursor := 1;
            while cursor<=Length(orbit) do
                next := orbit[cursor];
                for image in [(next+delta) mod g, (p*next) mod g] do
                    if not seen[image+1] then
                        seen[image+1] := true;
                        Add(orbit, image);
                    fi;
                od;
                cursor := cursor+1;
            od;
        fi;
    od;
    return rec(c := c, a := a, sum := sum, g := g, step := step,
               classRepresentatives := representatives);
end;;

# Construct GammaL(1,q) as a polycyclic group.  This is called only when
# tau_L<=|L|; it is not used to enumerate the subgroups.
PcSemilinearModel := function(q)
    local p, d, n, cyclicNormal, automorphism, cyclicGalois, action, P,
          frobenius, singer;
    p := Factors(q)[1];
    d := LogInt(q, p);
    n := q-1;
    cyclicNormal := CyclicGroup(IsPcGroup, n);
    automorphism := GroupHomomorphismByImages(cyclicNormal, cyclicNormal,
        [cyclicNormal.1], [cyclicNormal.1^p]);
    if automorphism=fail then
        Error("The action on the Singer cycle is not defined for q = ", q,
              ".");
    fi;
    cyclicGalois := CyclicGroup(IsPcGroup, d);
    action := GroupHomomorphismByImages(cyclicGalois, Group(automorphism),
        [cyclicGalois.1], [automorphism]);
    if action=fail then
        Error("The semidirect-product action is not defined for q = ", q,
              ".");
    fi;
    P := SemidirectProduct(cyclicGalois, action, cyclicNormal);
    frobenius := Image(Embedding(P, 1), cyclicGalois.1);
    singer := Image(Embedding(P, 2), cyclicNormal.1);
    RequireEqual(Concatenation("order of GammaL(1,", String(q), ")"),
                 Size(P), d*n);
    RequireEqual(Concatenation("Singer generator order for q = ", String(q)),
                 Order(singer), n);
    RequireEqual(Concatenation("Frobenius generator order for q = ", String(q)),
                 Order(frobenius), d);
    RequireEqual(Concatenation("semilinear relation for q = ", String(q)),
                 singer^frobenius, singer^p);
    return rec(group := P, singer := singer, frobenius := frobenius);
end;;

GroupFromParameters := function(model, u, r, j)
    return Group([model.singer^u, model.frobenius^r*model.singer^j]);
end;;

VerifyOneField := function(q)
    local p, d, n, subgroupCount, classCount, belowOrderSubgroups,
          belowOrderClasses, equalOrderNilpotentSubgroups,
          equalOrderNilpotentClasses, belowOrderEqualitySubgroups,
          belowOrderEqualityClasses, hasEquality, model, u, r, data, k, j,
          orderL, largestCycle, largestOrbit, nL, tauL,
          isClassRepresentative, L, nuL, value, belowOrderRecords,
          equalityRecords;
    p := Factors(q)[1];
    d := LogInt(q, p);
    n := q-1;
    subgroupCount := 0;
    classCount := 0;
    belowOrderSubgroups := 0;
    belowOrderClasses := 0;
    equalOrderNilpotentSubgroups := 0;
    equalOrderNilpotentClasses := 0;
    belowOrderEqualitySubgroups := 0;
    belowOrderEqualityClasses := 0;
    belowOrderRecords := [];
    equalityRecords := [];
    hasEquality := false;
    model := fail;

    for u in DivisorsInt(n) do
        for r in DivisorsInt(d) do
            data := JParameterData(q, u, r);
            for k in [0..data.g-1] do
                j := k*data.step;
                RequireEqual("the subgroup closing condition",
                             (j*data.sum) mod u, 0);
                orderL := QuoInt(n, u)*data.c;
                if orderL>1 then
                    subgroupCount := subgroupCount+1;
                    isClassRepresentative := k in data.classRepresentatives;
                    if isClassRepresentative then
                        classCount := classCount+1;
                    fi;

                    largestCycle := LargestAffineCycle(u, data.a, j, data.c);
                    largestOrbit := QuoInt(n, u)*largestCycle;
                    nL := largestOrbit^2/orderL;
                    tauL := nL^3;

                    if tauL<=orderL then
                        if model=fail then
                            model := PcSemilinearModel(q);
                        fi;
                        L := GroupFromParameters(model, u, r, j);
                        RequireEqual("the order given by the subgroup parameters",
                                     Size(L), orderL);
                        if tauL=orderL then
                            if IsNilpotentGroup(L) then
                                hasEquality := true;
                                Add(equalityRecords,
                                    [q, [u, r, j], orderL, largestOrbit, nL,
                                     orderL, tauL/orderL]);
                                equalOrderNilpotentSubgroups :=
                                    equalOrderNilpotentSubgroups+1;
                                if isClassRepresentative then
                                    equalOrderNilpotentClasses :=
                                        equalOrderNilpotentClasses+1;
                                fi;
                            fi;
                        else
                            belowOrderSubgroups := belowOrderSubgroups+1;
                            if isClassRepresentative then
                                belowOrderClasses := belowOrderClasses+1;
                            fi;
                            nuL := LargestNilpotentOrder(L);
                            value := tauL/nuL;
                            Add(belowOrderRecords,
                                [q, [u, r, j], orderL, largestOrbit, nL,
                                 nuL, value]);
                            if value<1 then
                                Error("For q = ", q,
                                      " the subgroup [u,r,j] = ", [u, r, j],
                                      " gives z_L n_L^3 = ", value, ".");
                            elif value=1 then
                                hasEquality := true;
                                belowOrderEqualitySubgroups :=
                                    belowOrderEqualitySubgroups+1;
                                if isClassRepresentative then
                                    belowOrderEqualityClasses :=
                                        belowOrderEqualityClasses+1;
                                fi;
                            fi;
                        fi;
                    fi;
                fi;
            od;
        od;
    od;
    return rec(
        subgroupCount := subgroupCount,
        classCount := classCount,
        belowOrderSubgroups := belowOrderSubgroups,
        belowOrderClasses := belowOrderClasses,
        equalOrderNilpotentSubgroups := equalOrderNilpotentSubgroups,
        equalOrderNilpotentClasses := equalOrderNilpotentClasses,
        belowOrderEqualitySubgroups := belowOrderEqualitySubgroups,
        belowOrderEqualityClasses := belowOrderEqualityClasses,
        belowOrderRecords := belowOrderRecords,
        equalityRecords := equalityRecords,
        hasEquality := hasEquality);
end;;

ProperPrimePowers := Filtered([2..2^18-1],
    q -> IsPrimePowerInt(q) and not IsPrimeInt(q));;
RequireEqual("the number of proper prime powers below 2^18",
             Length(ProperPrimePowers), 149);

totalSubgroups := 0;;
totalSubgroupClasses := 0;;
belowOrderSubgroups := 0;;
belowOrderClasses := 0;;
equalOrderNilpotentSubgroups := 0;;
equalOrderNilpotentClasses := 0;;
belowOrderEqualitySubgroups := 0;;
belowOrderEqualityClasses := 0;;
belowOrderRecords := [];;
equalityRecords := [];;
equalityFields := [];;

for q in ProperPrimePowers do
    result := VerifyOneField(q);
    totalSubgroups := totalSubgroups+result.subgroupCount;
    totalSubgroupClasses := totalSubgroupClasses+result.classCount;
    belowOrderSubgroups := belowOrderSubgroups+result.belowOrderSubgroups;
    belowOrderClasses := belowOrderClasses+result.belowOrderClasses;
    equalOrderNilpotentSubgroups := equalOrderNilpotentSubgroups+
        result.equalOrderNilpotentSubgroups;
    equalOrderNilpotentClasses := equalOrderNilpotentClasses+
        result.equalOrderNilpotentClasses;
    belowOrderEqualitySubgroups := belowOrderEqualitySubgroups+
        result.belowOrderEqualitySubgroups;
    belowOrderEqualityClasses := belowOrderEqualityClasses+
        result.belowOrderEqualityClasses;
    Append(belowOrderRecords, result.belowOrderRecords);
    Append(equalityRecords, result.equalityRecords);
    if result.hasEquality then
        Add(equalityFields, q);
    fi;
    Print("q = ", q, ": ", result.subgroupCount,
          " nontrivial subgroups in ", result.classCount,
          " conjugacy classes.\n");
od;

RequireEqual("the total number of nontrivial subgroups",
             totalSubgroups, 1896985);
RequireEqual("the total number of nontrivial subgroup classes",
             totalSubgroupClasses, 17603);
RequireEqual("subgroups with n_L^3 below |L|", belowOrderSubgroups, 3);
RequireEqual("subgroup classes with n_L^3 below |L|", belowOrderClasses, 3);
RequireEqual("nilpotent subgroup equality cases with n_L^3 = |L|",
             equalOrderNilpotentSubgroups, 1);
RequireEqual("nilpotent class equality cases with n_L^3 = |L|",
             equalOrderNilpotentClasses, 1);
RequireEqual("subgroup equality cases with n_L^3 below |L|",
             belowOrderEqualitySubgroups, 0);
RequireEqual("class equality cases with n_L^3 below |L|",
             belowOrderEqualityClasses, 0);
RequireEqual("the fields attaining equality", equalityFields, [9]);
RequireEqual("the three subgroups with n_L^3 below |L|",
    belowOrderRecords,
    [[4, [1, 1, 0], 6, 3, 3/2, 3, 9/8],
     [8, [1, 1, 0], 21, 7, 7/3, 7, 49/27],
     [16, [1, 1, 0], 60, 15, 15/4, 15, 225/64]]);
RequireEqual("the nontrivial equality case",
    equalityRecords, [[9, [2, 1, 0], 8, 4, 2, 8, 1]]);

Print("All 1,896,985 nontrivial subgroups belonging to the 149 proper prime ",
      "powers q < 2^18 satisfy z_L n_L^3 >= 1.  They form 17,603 conjugacy ",
      "classes, and equality occurs precisely for q = 9.  Exactly three ",
      "subgroups have n_L^3 < |L|; exactly one has n_L^3 = |L| with L ",
      "nilpotent; and none of the first three attains equality.\n");
QUIT_GAP(0);


==> anc/code/verify_semilinear_threshold.magma <==
/*
  One-dimensional semilinear subgroups below 2^18.

  Let q=p^d be a proper prime power and put n=q-1.  On writing every
  nonzero element of GF(q) as zeta^t, the group GammaL(1,q) has the
  presentation

      <s,f | s^n=f^d=1, s^f=s^p>,

  where s sends t to t+1 and f sends t to pt modulo n.  Every subgroup L
  has a unique description

      L=<s^u, f^r s^j>,

  in which u divides n, r divides d, 0<=j<u, c=d/r, and

      u divides j(1+p^r+...+p^((c-1)r)).                    (1)

  Indeed, <s^u> is L intersect <s>, while the image of L in the cyclic
  quotient by <s> is generated by f^r<s>.  A lift of f^r is unique modulo
  <s^u>, giving j modulo u.  Its c-th power is

      (f^r s^j)^c=s^(j(1+p^r+...+p^((c-1)r))),

  so (1) is necessary and sufficient.  The order of L is (n/u)c.

  The <s^u>-orbits on the exponents are the residue classes modulo u and
  have length n/u.  The second generator permutes these classes by

      t -> p^r t+j  (mod u).

  Hence the largest L-orbit has length n/u times the largest cycle of this
  affine permutation.  Its c-th power is the identity.  For k dividing c,
  its k-th power fixes t precisely when

      (p^(rk)-1)t = -j(1+p^r+...+p^((k-1)r))  (mod u).      (2)

  The number of solutions of (2) is either zero or gcd(p^(rk)-1,u).
  Subtracting the points of smaller least period determines every cycle
  length exactly, without constructing field vectors or their orbits.

  Every point stabiliser in GammaL(1,q) is cyclic.  If m_L is the largest
  L-orbit length, then

      n_L=m_L^2/|L|.

  Put tau_L=n_L^3.  Since nu(L)<=|L|, tau_L>|L| proves
  tau_L/nu(L)>1 immediately.  If tau_L=|L|, equality holds exactly when L
  is nilpotent.  Only when tau_L<|L| is nu(L) found from the subgroup
  classes of L.  This occurs for three small groups.
*/

requireEqual := procedure(description, found, expected)
    if found ne expected then
        error Sprintf("%o\nexpected: %o\nfound: %o",
                      description, expected, found);
    end if;
end procedure;

largestNilpotentOrder := function(L)
    if IsNilpotent(L) then
        return #L;
    end if;
    largest := 1;
    for class in Subgroups(L) do
        T := class`subgroup;
        if IsNilpotent(T) then
            largest := Max([largest, #T]);
        end if;
    end for;
    return largest;
end function;

geometricSum := function(a, k)
    return (a^k-1) div (a-1);
end function;

// Return the largest cycle length of t -> at+j on the residues modulo u,
// assuming that its c-th power is the identity.
largestAffineCycle := function(u, a, j, c)
    divisors := Divisors(c);
    Sort(~divisors);
    leastPeriodCounts := [];
    largest := 0;

    for k in divisors do
        common := GCD(a^k-1, u);
        if (j*geometricSum(a, k)) mod common eq 0 then
            fixed := common;
        else
            fixed := 0;
        end if;

        exact := fixed;
        for position in [1..#leastPeriodCounts] do
            smaller := divisors[position];
            if k mod smaller eq 0 then
                exact -:= leastPeriodCounts[position];
            end if;
        end for;

        if exact lt 0 or exact mod k ne 0 then
            error Sprintf(
                "The least-period count is inconsistent for u=%o, a=%o, j=%o, c=%o.",
                u, a, j, c);
        end if;
        Append(~leastPeriodCounts, exact);
        if exact gt 0 then
            largest := k;
        end if;
    end for;

    requireEqual("the affine cycles account for every residue",
                 &+leastPeriodCounts, u);
    if largest eq 0 then
        error "No affine cycle was found.";
    end if;
    return largest;
end function;

JParameterFormat := recformat<
    c, a, sum, g, step, classRepresentatives>;

/*
  For fixed u and r, let

      T=1+p^r+...+p^((c-1)r),   g=gcd(u,T).

  The solutions of (1) are j=k(u/g), with k modulo g.  Conjugation by s
  and f sends k respectively to

      k+(1-p^r)/(u/g)   and   pk  (mod g).

  Their orbits are precisely the GammaL(1,q)-conjugacy classes of subgroups
  having these fixed values of u and r.
*/
jParameterData := function(q, u, r)
    isPrimePower, p, d := IsPrimePower(q);
    assert isPrimePower;
    c := d div r;
    a := p^r;
    sum := geometricSum(a, c);
    g := GCD(u, sum);
    step := u div g;
    if (1-a) mod step ne 0 then
        error "The conjugation translation is not a valid j-parameter.";
    end if;
    delta := ((1-a) div step) mod g;

    seen := [false : i in [1..g]];
    representatives := [];
    for k in [0..g-1] do
        if not seen[k+1] then
            Append(~representatives, k);
            orbit := [k];
            seen[k+1] := true;
            position := 1;
            while position le #orbit do
                current := orbit[position];
                for image in [(current+delta) mod g, (p*current) mod g] do
                    if not seen[image+1] then
                        seen[image+1] := true;
                        Append(~orbit, image);
                    end if;
                end for;
                position +:= 1;
            end while;
        end if;
    end for;

    return rec<JParameterFormat |
        c := c,
        a := a,
        sum := sum,
        g := g,
        step := step,
        classRepresentatives := representatives>;
end function;

// Construct GammaL(1,q) on the exponents 0,...,q-2.  This is called only
// when tau_L<=|L|; it is not used to enumerate the subgroup parameters.
semilinearPermutationModel := function(q)
    isPrimePower, p, d := IsPrimePower(q);
    assert isPrimePower;
    n := q-1;
    symmetricGroup := Sym(n);
    singer := symmetricGroup![((t+1) mod n)+1 : t in [0..n-1]];
    frobenius := symmetricGroup![((p*t) mod n)+1 : t in [0..n-1]];
    semilinearGroup := sub<symmetricGroup | singer, frobenius>;

    requireEqual(Sprintf("order of GammaL(1,%o)", q),
                 #semilinearGroup, d*n);
    requireEqual(Sprintf("Singer generator order for q=%o", q),
                 Order(singer), n);
    requireEqual(Sprintf("Frobenius generator order for q=%o", q),
                 Order(frobenius), d);
    requireEqual(Sprintf("semilinear relation for q=%o", q),
                 singer^frobenius, singer^p);

    return semilinearGroup, singer, frobenius;
end function;

VerificationFormat := recformat<
    subgroupCount,
    classCount,
    belowOrderSubgroups,
    belowOrderClasses,
    equalOrderNilpotentSubgroups,
    equalOrderNilpotentClasses,
    belowOrderEqualitySubgroups,
    belowOrderEqualityClasses,
    belowOrderRecords,
    equalityRecords,
    hasEquality>;

verifyOneField := function(q)
    isPrimePower, p, d := IsPrimePower(q);
    assert isPrimePower and d gt 1;
    n := q-1;

    subgroupCount := 0;
    classCount := 0;
    belowOrderSubgroups := 0;
    belowOrderClasses := 0;
    equalOrderNilpotentSubgroups := 0;
    equalOrderNilpotentClasses := 0;
    belowOrderEqualitySubgroups := 0;
    belowOrderEqualityClasses := 0;
    belowOrderRecords := [];
    equalityRecords := [];
    hasEquality := false;
    modelConstructed := false;

    for u in Divisors(n) do
        for r in Divisors(d) do
            data := jParameterData(q, u, r);
            for k in [0..data`g-1] do
                j := k*data`step;
                requireEqual("the subgroup closing condition",
                             (j*data`sum) mod u, 0);
                orderL := (n div u)*data`c;

                if orderL gt 1 then
                    subgroupCount +:= 1;
                    isClassRepresentative :=
                        k in data`classRepresentatives;
                    if isClassRepresentative then
                        classCount +:= 1;
                    end if;

                    largestCycle := largestAffineCycle(
                        u, data`a, j, data`c);
                    largestOrbit := (n div u)*largestCycle;
                    nL := (Rationals()!(largestOrbit^2))/orderL;
                    tauL := nL^3;

                    if tauL le orderL then
                        if not modelConstructed then
                            semilinearGroup, singer, frobenius :=
                                semilinearPermutationModel(q);
                            modelConstructed := true;
                        end if;
                        L := sub<semilinearGroup |
                            singer^u, frobenius^r*singer^j>;
                        requireEqual(
                            "the order given by the subgroup parameters",
                            #L, orderL);

                        if tauL eq orderL then
                            if IsNilpotent(L) then
                                hasEquality := true;
                                Append(~equalityRecords,
                                    <q, <u,r,j>, orderL, largestOrbit,
                                     nL, orderL, tauL/orderL>);
                                equalOrderNilpotentSubgroups +:= 1;
                                if isClassRepresentative then
                                    equalOrderNilpotentClasses +:= 1;
                                end if;
                            end if;
                        else
                            belowOrderSubgroups +:= 1;
                            if isClassRepresentative then
                                belowOrderClasses +:= 1;
                            end if;
                            nuL := largestNilpotentOrder(L);
                            value := tauL/nuL;
                            Append(~belowOrderRecords,
                                <q, <u,r,j>, orderL, largestOrbit,
                                 nL, nuL, value>);
                            if value lt 1 then
                                error Sprintf(
                                    "For q=%o the subgroup [u,r,j]=[%o,%o,%o] gives z_L n_L^3=%o.",
                                    q, u, r, j, value);
                            elif value eq 1 then
                                hasEquality := true;
                                belowOrderEqualitySubgroups +:= 1;
                                if isClassRepresentative then
                                    belowOrderEqualityClasses +:= 1;
                                end if;
                            end if;
                        end if;
                    end if;
                end if;
            end for;
        end for;
    end for;

    return rec<VerificationFormat |
        subgroupCount := subgroupCount,
        classCount := classCount,
        belowOrderSubgroups := belowOrderSubgroups,
        belowOrderClasses := belowOrderClasses,
        equalOrderNilpotentSubgroups := equalOrderNilpotentSubgroups,
        equalOrderNilpotentClasses := equalOrderNilpotentClasses,
        belowOrderEqualitySubgroups := belowOrderEqualitySubgroups,
        belowOrderEqualityClasses := belowOrderEqualityClasses,
        belowOrderRecords := belowOrderRecords,
        equalityRecords := equalityRecords,
        hasEquality := hasEquality>;
end function;

properPrimePowers := [];
for q in [2..2^18-1] do
    isPrimePower, p, d := IsPrimePower(q);
    if isPrimePower and d gt 1 then
        Append(~properPrimePowers, q);
    end if;
end for;
requireEqual("the number of proper prime powers below 2^18",
             #properPrimePowers, 149);

totalSubgroups := 0;
totalSubgroupClasses := 0;
belowOrderSubgroups := 0;
belowOrderClasses := 0;
equalOrderNilpotentSubgroups := 0;
equalOrderNilpotentClasses := 0;
belowOrderEqualitySubgroups := 0;
belowOrderEqualityClasses := 0;
belowOrderRecords := [];
equalityRecords := [];
equalityFields := [];

for q in properPrimePowers do
    result := verifyOneField(q);
    totalSubgroups +:= result`subgroupCount;
    totalSubgroupClasses +:= result`classCount;
    belowOrderSubgroups +:= result`belowOrderSubgroups;
    belowOrderClasses +:= result`belowOrderClasses;
    equalOrderNilpotentSubgroups +:=
        result`equalOrderNilpotentSubgroups;
    equalOrderNilpotentClasses +:= result`equalOrderNilpotentClasses;
    belowOrderEqualitySubgroups +:=
        result`belowOrderEqualitySubgroups;
    belowOrderEqualityClasses +:= result`belowOrderEqualityClasses;
    belowOrderRecords cat:= result`belowOrderRecords;
    equalityRecords cat:= result`equalityRecords;
    if result`hasEquality then
        Append(~equalityFields, q);
    end if;
    printf "q = %o: %o nontrivial subgroups in %o conjugacy classes.\n",
           q, result`subgroupCount, result`classCount;
end for;

requireEqual("the total number of nontrivial subgroups",
             totalSubgroups, 1896985);
requireEqual("the total number of nontrivial subgroup classes",
             totalSubgroupClasses, 17603);
requireEqual("subgroups with n_L^3 below |L|",
             belowOrderSubgroups, 3);
requireEqual("subgroup classes with n_L^3 below |L|",
             belowOrderClasses, 3);
requireEqual("nilpotent subgroup equality cases with n_L^3 = |L|",
             equalOrderNilpotentSubgroups, 1);
requireEqual("nilpotent class equality cases with n_L^3 = |L|",
             equalOrderNilpotentClasses, 1);
requireEqual("subgroup equality cases with n_L^3 below |L|",
             belowOrderEqualitySubgroups, 0);
requireEqual("class equality cases with n_L^3 below |L|",
             belowOrderEqualityClasses, 0);
requireEqual("the fields attaining equality", equalityFields, [9]);
requireEqual("the three subgroups with n_L^3 below |L|",
    belowOrderRecords,
    [<4,  <1,1,0>,  6,  3, 3/2,  3,   9/8>,
     <8,  <1,1,0>, 21,  7, 7/3,  7,  49/27>,
     <16, <1,1,0>, 60, 15, 15/4, 15, 225/64>]);
requireEqual("the nontrivial equality case",
    equalityRecords,
    [<9, <2,1,0>, 8, 4, Rationals()!2, 8, Rationals()!1>]);

printf "All 1,896,985 nontrivial subgroups belonging to the 149 proper prime powers q < 2^18 satisfy z_L n_L^3 >= 1.  ";
printf "They form 17,603 conjugacy classes, and equality occurs precisely for q = 9.  ";
printf "Exactly three subgroups have n_L^3 < |L|; exactly one has n_L^3 = |L| with L nilpotent; ";
printf "and none of the first three attains equality.\n";
quit;


==> anc/outputs/verify_permutation.out <==
All 21 solvable primitive groups of degrees 2 to 9 have the required chain-abundant subset sizes.  The singleton exceptions are PrimitiveGroup(9,5), (C3 x C3):QD16 = AGammaL(1,9), and PrimitiveGroup(9,7), the affine group AGL(2,3).
Each of the 501 solvable transitive groups of degrees 2 to 15 has an abundant subset.


==> anc/outputs/verify_residual_actions.out <==

Row 1E+: 12 primitive actions.
Row 3: 40 primitive actions.
Row 9E+: 27 primitive actions.
Row 9E-: 71 primitive actions.
Row 10: 22 primitive actions.
Row 19E+: 14 primitive actions.
Row 19E-: 9 primitive actions.
Row 20: 22 primitive actions.
Row 21E+: 16 primitive actions.
Row 22: 74 primitive actions.
Row 23E+: 4 primitive actions.
Row 24: 5 primitive actions.
Row 25: 4 primitive actions.
Row 28: 3 primitive actions.
Row 48: 7 primitive actions.
Row 49: 4 primitive actions.
Row 50: 2 primitive actions.
Row 51: 8 primitive actions.
Row 52: 1 primitive actions.
Row 53: 3 primitive actions.
Row 62: 2 primitive actions.
Row 63: 2 primitive actions.
Row 64: 2 primitive actions.
Row 65: 11 primitive actions.
Row 66: 2 primitive actions.
Row 67: 2 primitive actions.
Row 68: 3 primitive actions.
Row 69: 2 primitive actions.
Row 71: 16 primitive actions.
Row 72: 2 primitive actions.
Row 74: 7 primitive actions.
Row 75: 10 primitive actions.
Row 117: 2 primitive actions.
All 411 residual actions are linearly primitive.
Every one has an abundant vector.
Balanced-pair certificates: 402 (394 from a regular pair and 8 from
two distinct chain-abundant orbits).
The remaining 9 satisfy the cubic condition.


==> anc/outputs/verify_semilinear.out <==
q = 2: 1 qualifying subgroup classes, 0 proper; the number of regular orbits on V x V for GammaL(1,q) is 4, and every proper qualifying class has at least 5 such orbits.
q = 3: 2 qualifying subgroup classes, 1 proper; the number of regular orbits on V x V for GammaL(1,q) is 4, and every proper qualifying class has at least 5 such orbits.
q = 4: 2 qualifying subgroup classes, 1 proper; the number of regular orbits on V x V for GammaL(1,q) is 1, and every proper qualifying class has at least 5 such orbits.
q = 8: 2 qualifying subgroup classes, 1 proper; the number of regular orbits on V x V for GammaL(1,q) is 2, and every proper qualifying class has at least 5 such orbits.
q = 9: 3 qualifying subgroup classes, 2 proper; the number of regular orbits on V x V for GammaL(1,q) is 3, and every proper qualifying class has at least 5 such orbits.
q = 16: 6 qualifying subgroup classes, 5 proper; the number of regular orbits on V x V for GammaL(1,q) is 3, and every proper qualifying class has at least 5 such orbits.
For q = 2, 3, 4, 8, 9 and 16 the numbers of regular orbits on V x V for GammaL(1,q) are 4, 4, 1, 2, 3 and 3, respectively; every proper qualifying subgroup class has at least 5 such orbits.


==> anc/outputs/verify_semilinear_threshold.out <==
q = 4: 5 nontrivial subgroups in 3 conjugacy classes.
q = 8: 9 nontrivial subgroups in 3 conjugacy classes.
q = 9: 14 nontrivial subgroups in 9 conjugacy classes.
q = 16: 39 nontrivial subgroups in 11 conjugacy classes.
q = 25: 35 nontrivial subgroups in 19 conjugacy classes.
q = 27: 31 nontrivial subgroups in 7 conjugacy classes.
q = 32: 33 nontrivial subgroups in 3 conjugacy classes.
q = 49: 55 nontrivial subgroups in 25 conjugacy classes.
q = 64: 191 nontrivial subgroups in 25 conjugacy classes.
q = 81: 201 nontrivial subgroups in 41 conjugacy classes.
q = 121: 103 nontrivial subgroups in 39 conjugacy classes.
q = 125: 101 nontrivial subgroups in 11 conjugacy classes.
q = 128: 129 nontrivial subgroups in 3 conjugacy classes.
q = 169: 127 nontrivial subgroups in 39 conjugacy classes.
q = 243: 271 nontrivial subgroups in 11 conjugacy classes.
q = 256: 727 nontrivial subgroups in 31 conjugacy classes.
q = 289: 160 nontrivial subgroups in 47 conjugacy classes.
q = 343: 291 nontrivial subgroups in 31 conjugacy classes.
q = 361: 221 nontrivial subgroups in 59 conjugacy classes.
q = 512: 743 nontrivial subgroups in 11 conjugacy classes.
q = 529: 203 nontrivial subgroups in 51 conjugacy classes.
q = 625: 1111 nontrivial subgroups in 91 conjugacy classes.
q = 729: 1871 nontrivial subgroups in 79 conjugacy classes.
q = 841: 367 nontrivial subgroups in 79 conjugacy classes.
q = 961: 407 nontrivial subgroups in 75 conjugacy classes.
q = 1024: 2407 nontrivial subgroups in 31 conjugacy classes.
q = 1331: 655 nontrivial subgroups in 31 conjugacy classes.
q = 1369: 443 nontrivial subgroups in 59 conjugacy classes.
q = 1681: 615 nontrivial subgroups in 103 conjugacy classes.
q = 1849: 559 nontrivial subgroups in 79 conjugacy classes.
q = 2048: 2163 nontrivial subgroups in 7 conjugacy classes.
q = 2187: 2191 nontrivial subgroups in 7 conjugacy classes.
q = 2197: 1319 nontrivial subgroups in 47 conjugacy classes.
q = 2209: 399 nontrivial subgroups in 63 conjugacy classes.
q = 2401: 3631 nontrivial subgroups in 155 conjugacy classes.
q = 2809: 591 nontrivial subgroups in 79 conjugacy classes.
q = 3125: 2603 nontrivial subgroups in 23 conjugacy classes.
q = 3481: 559 nontrivial subgroups in 79 conjugacy classes.
q = 3721: 927 nontrivial subgroups in 79 conjugacy classes.
q = 4096: 17719 nontrivial subgroups in 159 conjugacy classes.
q = 4489: 823 nontrivial subgroups in 79 conjugacy classes.
q = 4913: 1549 nontrivial subgroups in 19 conjugacy classes.
q = 5041: 1255 nontrivial subgroups in 155 conjugacy classes.
q = 5329: 1055 nontrivial subgroups in 77 conjugacy classes.
q = 6241: 1175 nontrivial subgroups in 127 conjugacy classes.
q = 6561: 17579 nontrivial subgroups in 151 conjugacy classes.
q = 6859: 2575 nontrivial subgroups in 47 conjugacy classes.
q = 6889: 735 nontrivial subgroups in 79 conjugacy classes.
q = 7921: 1463 nontrivial subgroups in 155 conjugacy classes.
q = 8192: 8193 nontrivial subgroups in 3 conjugacy classes.
q = 9409: 1523 nontrivial subgroups in 113 conjugacy classes.
q = 10201: 1559 nontrivial subgroups in 119 conjugacy classes.
q = 10609: 1327 nontrivial subgroups in 103 conjugacy classes.
q = 11449: 911 nontrivial subgroups in 79 conjugacy classes.
q = 11881: 2079 nontrivial subgroups in 159 conjugacy classes.
q = 12167: 2575 nontrivial subgroups in 31 conjugacy classes.
q = 12769: 1807 nontrivial subgroups in 127 conjugacy classes.
q = 14641: 13679 nontrivial subgroups in 167 conjugacy classes.
q = 15625: 31967 nontrivial subgroups in 255 conjugacy classes.
q = 16129: 2351 nontrivial subgroups in 149 conjugacy classes.
q = 16384: 34151 nontrivial subgroups in 31 conjugacy classes.
q = 16807: 11215 nontrivial subgroups in 15 conjugacy classes.
q = 17161: 2175 nontrivial subgroups in 159 conjugacy classes.
q = 18769: 1767 nontrivial subgroups in 103 conjugacy classes.
q = 19321: 2175 nontrivial subgroups in 159 conjugacy classes.
q = 19683: 24263 nontrivial subgroups in 23 conjugacy classes.
q = 22201: 1783 nontrivial subgroups in 119 conjugacy classes.
q = 22801: 2819 nontrivial subgroups in 155 conjugacy classes.
q = 24389: 5735 nontrivial subgroups in 47 conjugacy classes.
q = 24649: 2271 nontrivial subgroups in 79 conjugacy classes.
q = 26569: 2349 nontrivial subgroups in 99 conjugacy classes.
q = 27889: 1511 nontrivial subgroups in 103 conjugacy classes.
q = 28561: 29887 nontrivial subgroups in 367 conjugacy classes.
q = 29791: 9319 nontrivial subgroups in 63 conjugacy classes.
q = 29929: 1711 nontrivial subgroups in 79 conjugacy classes.
q = 32041: 1763 nontrivial subgroups in 119 conjugacy classes.
q = 32761: 4799 nontrivial subgroups in 239 conjugacy classes.
q = 32768: 51079 nontrivial subgroups in 31 conjugacy classes.
q = 36481: 3119 nontrivial subgroups in 175 conjugacy classes.
q = 37249: 2971 nontrivial subgroups in 87 conjugacy classes.
q = 38809: 3347 nontrivial subgroups in 179 conjugacy classes.
q = 39601: 4367 nontrivial subgroups in 233 conjugacy classes.
q = 44521: 4815 nontrivial subgroups in 159 conjugacy classes.
q = 49729: 3095 nontrivial subgroups in 151 conjugacy classes.
q = 50653: 16367 nontrivial subgroups in 143 conjugacy classes.
q = 51529: 1791 nontrivial subgroups in 79 conjugacy classes.
q = 52441: 4095 nontrivial subgroups in 159 conjugacy classes.
q = 54289: 3335 nontrivial subgroups in 155 conjugacy classes.
q = 57121: 4607 nontrivial subgroups in 255 conjugacy classes.
q = 58081: 5923 nontrivial subgroups in 191 conjugacy classes.
q = 59049: 125759 nontrivial subgroups in 119 conjugacy classes.
q = 63001: 4671 nontrivial subgroups in 239 conjugacy classes.
q = 65536: 187839 nontrivial subgroups in 79 conjugacy classes.
q = 66049: 3383 nontrivial subgroups in 111 conjugacy classes.
q = 68921: 13807 nontrivial subgroups in 31 conjugacy classes.
q = 69169: 2247 nontrivial subgroups in 103 conjugacy classes.
q = 72361: 3423 nontrivial subgroups in 159 conjugacy classes.
q = 73441: 6863 nontrivial subgroups in 255 conjugacy classes.
q = 76729: 3951 nontrivial subgroups in 79 conjugacy classes.
q = 78125: 58601 nontrivial subgroups in 11 conjugacy classes.
q = 78961: 6991 nontrivial subgroups in 207 conjugacy classes.
q = 79507: 17719 nontrivial subgroups in 63 conjugacy classes.
q = 80089: 3199 nontrivial subgroups in 79 conjugacy classes.
q = 83521: 60923 nontrivial subgroups in 443 conjugacy classes.
q = 85849: 3239 nontrivial subgroups in 119 conjugacy classes.
q = 94249: 6431 nontrivial subgroups in 239 conjugacy classes.
q = 96721: 5231 nontrivial subgroups in 207 conjugacy classes.
q = 97969: 5727 nontrivial subgroups in 103 conjugacy classes.
q = 100489: 3055 nontrivial subgroups in 79 conjugacy classes.
q = 103823: 9439 nontrivial subgroups in 31 conjugacy classes.
q = 109561: 7455 nontrivial subgroups in 159 conjugacy classes.
q = 113569: 8123 nontrivial subgroups in 191 conjugacy classes.
q = 117649: 178611 nontrivial subgroups in 415 conjugacy classes.
q = 120409: 2671 nontrivial subgroups in 79 conjugacy classes.
q = 121801: 7039 nontrivial subgroups in 239 conjugacy classes.
q = 124609: 6295 nontrivial subgroups in 151 conjugacy classes.
q = 128881: 3647 nontrivial subgroups in 155 conjugacy classes.
q = 130321: 85235 nontrivial subgroups in 251 conjugacy classes.
q = 131072: 131073 nontrivial subgroups in 3 conjugacy classes.
q = 134689: 4559 nontrivial subgroups in 127 conjugacy classes.
q = 139129: 6111 nontrivial subgroups in 159 conjugacy classes.
q = 143641: 10687 nontrivial subgroups in 319 conjugacy classes.
q = 146689: 3099 nontrivial subgroups in 99 conjugacy classes.
q = 148877: 19703 nontrivial subgroups in 47 conjugacy classes.
q = 151321: 4767 nontrivial subgroups in 159 conjugacy classes.
q = 157609: 8447 nontrivial subgroups in 119 conjugacy classes.
q = 160801: 9047 nontrivial subgroups in 191 conjugacy classes.
q = 161051: 70895 nontrivial subgroups in 39 conjugacy classes.
q = 167281: 9151 nontrivial subgroups in 207 conjugacy classes.
q = 175561: 8575 nontrivial subgroups in 319 conjugacy classes.
q = 177147: 184903 nontrivial subgroups in 15 conjugacy classes.
q = 177241: 11935 nontrivial subgroups in 159 conjugacy classes.
q = 185761: 7615 nontrivial subgroups in 255 conjugacy classes.
q = 187489: 11359 nontrivial subgroups in 255 conjugacy classes.
q = 192721: 6703 nontrivial subgroups in 207 conjugacy classes.
q = 196249: 6751 nontrivial subgroups in 159 conjugacy classes.
q = 201601: 12233 nontrivial subgroups in 395 conjugacy classes.
q = 205379: 14175 nontrivial subgroups in 15 conjugacy classes.
q = 208849: 8319 nontrivial subgroups in 103 conjugacy classes.
q = 212521: 10879 nontrivial subgroups in 319 conjugacy classes.
q = 214369: 11375 nontrivial subgroups in 255 conjugacy classes.
q = 218089: 4051 nontrivial subgroups in 119 conjugacy classes.
q = 226981: 57695 nontrivial subgroups in 191 conjugacy classes.
q = 229441: 4615 nontrivial subgroups in 151 conjugacy classes.
q = 237169: 8615 nontrivial subgroups in 155 conjugacy classes.
q = 241081: 11183 nontrivial subgroups in 239 conjugacy classes.
q = 249001: 6927 nontrivial subgroups in 159 conjugacy classes.
q = 253009: 4843 nontrivial subgroups in 155 conjugacy classes.
q = 259081: 6111 nontrivial subgroups in 159 conjugacy classes.
All 1,896,985 nontrivial subgroups belonging to the 149 proper prime powers q < 2^18 satisfy z_L n_L^3 >= 1.  They form 17,603 conjugacy classes, and equality occurs precisely for q = 9.  Exactly three subgroups have n_L^3 < |L|; exactly one has n_L^3 = |L| with L nilpotent; and none of the first three attains equality.

